Dictionary-Free MRI PERK: Parameter Estimation via Regression with Kernels

This paper introduces a fast, general method for dictionary-free parameter estimation in quantitative magnetic resonance imaging (QMRI) via regression with kernels (PERK). PERK first uses prior distributions and the nonlinear MR signal model to simulate many parameter-measurement pairs. Inspired by machine learning, PERK then takes these parameter-measurement pairs as labeled training points and learns from them a nonlinear regression function using kernel functions and convex optimization. PERK admits a simple implementation as per-voxel nonlinear lifting of MRI measurements followed by linear minimum mean-squared error regression. We demonstrate PERK for $T_1,T_2$ estimation, a well-studied application where it is simple to compare PERK estimates against dictionary-based grid search estimates. Numerical simulations as well as single-slice phantom and in vivo experiments demonstrate that PERK and grid search produce comparable $T_1,T_2$ estimates in white and gray matter, but PERK is consistently at least $23\times$ faster. This acceleration factor will increase by several orders of magnitude for full-volume QMRI estimation problems involving more latent parameters per voxel.

==> mkpdf.sh <==
#!/bin/sh

FILENAME="$1"

# create dvi file
latex $FILENAME

# find bib file
# setenv BIBINPUTS :~fessler/l/tex/biblio/bib
setenv BIBINPUTS ../bib/
bibtex $FILENAME

# compile twice more to get references right
latex $FILENAME
latex $FILENAME

# print postscript
dvips $FILENAME

# print pdf
ps2pdf -dPDFSETTINGS=/prepress -dEncodeGrayImages=false $FILENAME.ps

# open pdf
pkill $FILENAME.pdf
sleep 0.2s
open $FILENAME.pdf



